GAUCHE: A Library for Gaussian Processes in Chemistry

We introduce GAUCHE, a library for GAUssian processes in CHEmistry. Gaussian processes have long been a cornerstone of probabilistic machine learning, affording particular advantages for uncertainty quantification and Bayesian optimisation. Extending Gaussian processes to chemical representations, however, is nontrivial, necessitating kernels defined over structured inputs such as graphs, strings and bit vectors. By defining such kernels in GAUCHE, we seek to open the door to powerful tools for uncertainty quantification and Bayesian optimisation in chemistry. Motivated by scenarios frequently encountered in experimental chemistry, we showcase applications for GAUCHE in molecular discovery and chemical reaction optimisation. The codebase is made available at https://github.com/leojklarner/gauche

==> ICML 2023 - Gauche (2)/scratch_bb_kernel.py <==

class WLKernel(gauche.Kernel):
    def __init__(self):
        super().__init__()
        self.kernel = grakel.kernels.WeisfeilerLehman()

    @lru_cache(maxsize=3)
    def kern(self, X):
        return tensor(self.kernel.fit_transform(X.data))

class GraphGP(gauche.SIGP):
    def __init__(self, train_x, train_y, likelihood):
        super().__init__(train_x, train_y, likelihood)
        self.mean = ConstantMean()
        self.covariance = WLKernel()

    def forward(self, X):
        # X is a gauche.Inputs instance, with X.data
        # holding a list of grakel.Graph instances.
        mean = self.mean(zeros(len(X.data), 1))
        covariance = self.covariance(X)
        return MultivariateNormal(mean, covariance)

==> ICML 2023 - Gauche (2)/scratch_kernel.py <==
class TanimotoGP(ExactGP):
    def __init__(self, train_x, train_y, likelihood):
        super(TanimotoGP, self).__init__(train_x,
                                         train_y,
                                         likelihood)
        self.mean_module = ConstantMean()
        # We use the Tanimoto kernel to work with
        # molecular fingerprint representations
        self.covar_module = ScaleKernel(TanimotoKernel())

    def forward(self, x):
        mean_x = self.mean_module(x)
        covar_x = self.covar_module(x)
        return MultivariateNormal(mean_x, covar_x)
